The uniform Tur\'an density of the tetrahedron

We prove that the uniform Tur\'an density of $K_4^{(3)}$ is equal to $1/2$. Kielak, Kr\'al', Lamaison, Liu, Shu, and Wu have recently proved the same result using combinatorial methods, while our proof is Fourier-analytic. This result answers a question of Erd\H{o}s and S\'os from the founding 1982 paper on this topic.

==> anc/verify.py <==
#!/usr/bin/env python3
"""Verify a dimension-independent tetrahedron tensor sum-of-squares identity.

Every mathematical check uses integers, not floating-point arithmetic. NumPy,
when available, only accelerates Python-integer matrix multiplication through
object arrays. There is a standard-library-only fallback.

Usage: python verify.py [certificate.json]
"""
from __future__ import annotations

import argparse
import itertools
import json
import time
from collections import Counter
from functools import lru_cache
from pathlib import Path
from typing import Sequence

try:
    import numpy as np
except ImportError:
    np = None

Row = tuple[int, int, int]
Feature = tuple[Row, Row]
Graph = tuple[Row, Row, Row, Row]


def fail_unless(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


@lru_cache(maxsize=None)
def canonical_graph(rows: tuple[Row, ...]) -> tuple[Row, ...]:
    """Only commute the four tensor factors and rename dummy indices.

    Zero always means the distinguished coordinate; it is never renamed.
    The three slots within a tensor factor are NEVER permuted.
    """
    best = None
    for order in itertools.permutations(range(4)):
        renaming = {0: 0}
        result = []
        for factor in order:
            row = []
            for label in rows[factor]:
                if label not in renaming:
                    renaming[label] = len(renaming)
                row.append(renaming[label])
            result.append(tuple(row))
        candidate = tuple(result)
        if best is None or candidate < best:
            best = candidate
    return best


@lru_cache(maxsize=None)
def inner_product_graph(r: int, left: Feature, right: Feature) -> Graph:
    """Graph for the inner product of two quadratic rank-r tensor features.

    Free labels 1,...,r are shared. Contracted labels are made disjoint.
    """
    highest_left_label = max(max(row) for row in left)
    shift = highest_left_label - r
    right_renamed = tuple(
        tuple(label if label <= r else label + shift for label in row)
        for row in right
    )
    return canonical_graph(left + right_renamed)


def validate_feature(r: int, feature: Feature) -> None:
    fail_unless(len(feature) == 2 and all(len(row) == 3 for row in feature),
                "Every feature must contain two three-slot tensor factors.")
    labels = Counter(label for row in feature for label in row if label)
    fail_unless(all(isinstance(x, int) and x >= 0 for row in feature for x in row),
                "Feature labels must be nonnegative integers.")
    fail_unless(all(labels[i] == 1 for i in range(1, r + 1)),
                "Each free label must occur exactly once.")
    fail_unless(all(count == 2 for label, count in labels.items() if label > r),
                "Each contracted label must occur exactly twice.")
    fail_unless(set(labels) == set(range(1, max(labels, default=0) + 1)),
                "Feature labels must be contiguous.")


def lower_to_symmetric(rows: list[list[int]]) -> list[list[int]]:
    n = len(rows)
    fail_unless(all(len(row) == i + 1 for i, row in enumerate(rows)),
                "Malformed lower triangle.")
    out = [[0] * n for _ in range(n)]
    for i, row in enumerate(rows):
        for j, value in enumerate(row):
            fail_unless(type(value) is int, "Matrix coefficients must be integers.")
            out[i][j] = out[j][i] = value
    return out


def exact_matmul(A: list[list[int]], B: list[list[int]]) -> list[list[int]]:
    if np is not None:
        # dtype=object is essential: these are unbounded Python integers.
        return (np.array(A, dtype=object) @ np.array(B, dtype=object)).tolist()
    BT = list(zip(*B))
    return [[sum(x * y for x, y in zip(row, col)) for col in BT] for row in A]


def verify_positive_definite(R: list[list[int]], triangle: list[list[int]]) -> int:
    n = len(R)
    fail_unless(len(triangle) == n and
                all(len(row) == i + 1 for i, row in enumerate(triangle)),
                "Malformed triangular congruence certificate.")
    fail_unless(all(type(v) is int for row in triangle for v in row),
                "Congruence entries must be integers.")
    fail_unless(all(triangle[i][i] > 0 for i in range(n)),
                "The triangular congruence matrix must be invertible.")
    B = [row + [0] * (n - len(row)) for row in triangle]
    BT = [list(row) for row in zip(*B)]
    H = exact_matmul(exact_matmul(B, R), BT)
    fail_unless(all(H[i][j] == H[j][i] for i in range(n) for j in range(i)),
                "The congruence result must be symmetric.")
    margins = [H[i][i] - sum(abs(H[i][j]) for j in range(n) if j != i)
               for i in range(n)]
    fail_unless(min(margins) > 0,
                "Positive diagonal dominance failed.")
    # H is symmetric and strictly diagonally dominant with positive diagonal.
    # Therefore H is positive definite. B is invertible, so R is too.
    return min(margins)


def target_polynomial() -> Counter:
    """Formal contraction expansion of 4 K(T) + 3 V(T)^2 - 3 a^4.

    a = T_000, V(T) = ||T||_F^2 - a^2.
    Each nonzero dummy index ranges over the orthogonal complement of e_0.
    """
    target = Counter()
    tetrahedron = ((1, 2, 4), (1, 3, 5), (2, 3, 6), (4, 5, 6))
    for active in itertools.product((False, True), repeat=6):
        rows = tuple(tuple(label if active[label - 1] else 0 for label in row)
                     for row in tetrahedron)
        target[canonical_graph(rows)] += 4
    # Seven nonconstant tensor components; expand the square of their norm sum.
    for S in itertools.product((False, True), repeat=3):
        if not any(S):
            continue
        for T in itertools.product((False, True), repeat=3):
            if not any(T):
                continue
            first = tuple(i + 1 if S[i] else 0 for i in range(3))
            second = tuple(i + 4 if T[i] else 0 for i in range(3))
            target[canonical_graph((first, first, second, second))] += 3
    target[((0, 0, 0),) * 4] -= 3
    return target


def verify(path: Path) -> None:
    start = time.monotonic()
    certificate = json.loads(path.read_text())
    denominator = certificate["denominator"]
    fail_unless(type(denominator) is int and denominator > 0,
                "The denominator must be a positive integer.")
    actual = Counter()
    fail_unless([b["r"] for b in certificate["blocks"]] == list(range(7)),
                "The seven free-index blocks must be present.")
    for block in certificate["blocks"]:
        r = block["r"]
        features = tuple(tuple(tuple(row) for row in f) for f in block["features"])
        for feature in features:
            validate_feature(r, feature)
        N = block["combination_columns"]
        R = lower_to_symmetric(block["gram_lower"])
        fail_unless(len(N) == len(R), "Gram/combinations dimension mismatch.")
        for column in N:
            fail_unless(all(type(i) is int and type(a) is int and
                            0 <= i < len(features) for i, a in column),
                        "Invalid integer combination of quadratic features.")
        margin = verify_positive_definite(R, block["congruence_lower"])
        print(f"Block r={r}: exact positive definiteness passed ({len(R)} x {len(R)}).",
              flush=True)
        # Expand sum_{u,v} R_uv <sum_i N_iu F_i, sum_j N_jv F_j>.
        for u in range(len(R)):
            for v in range(u, len(R)):
                coefficient = R[u][v] * (1 if u == v else 2)
                if not coefficient:
                    continue
                for i, a in N[u]:
                    for j, b in N[v]:
                        graph = inner_product_graph(r, features[i], features[j])
                        actual[graph] += coefficient * a * b
    target = target_polynomial()
    keys = set(actual) | set(target)
    differences = {key: actual[key] - denominator * target[key]
                   for key in keys if actual[key] != denominator * target[key]}
    fail_unless(not differences,
                f"The exact polynomial identity failed at {len(differences)} coefficients.")
    print(f"All {len(keys)} formal contraction coefficients match exactly.")
    print("VERIFIED: 4 K(T) + 3 (||T||_F^2 - T_000^2)^2 - 3 T_000^4 >= 0")
    print("The identity and positivity certificates are independent of tensor dimension.")
    print(f"Elapsed: {time.monotonic() - start:.2f} seconds.")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("certificate", type=Path, nargs="?",
                        default=Path(__file__).with_name("certificate.json"))
    args = parser.parse_args()
    verify(args.certificate)


if __name__ == "__main__":
    main()

